A Bird's-eye View of Reranking: from List Level to Page Level

Reranking, as the final stage of multi-stage recommender systems, refines the initial lists to maximize the total utility. With the development of multimedia and user interface design, the recommendation page has evolved to a multi-list style. Separately employing traditional list-level reranking methods for different lists overlooks the inter-list interactions and the effect of different page formats, thus yielding suboptimal reranking performance. Moreover, simply applying a shared network for all the lists fails to capture the commonalities and distinctions in user behaviors on different lists. To this end, we propose to draw a bird's-eye view of \textbf{page-level reranking} and design a novel Page-level Attentional Reranking (PAR) model. We introduce a hierarchical dual-side attention module to extract personalized intra- and inter-list interactions. A spatial-scaled attention network is devised to integrate the spatial relationship into pairwise item influences, which explicitly models the page format. The multi-gated mixture-of-experts module is further applied to capture the commonalities and differences of user behaviors between different lists. Extensive experiments on a public dataset and a proprietary dataset show that PAR significantly outperforms existing baseline models.

==> figures/case/case_study.py <==
import pickle
import numpy as np
import matplotlib.pyplot as plt
import random
import pandas as pd
import seaborn as sns

plt.rcParams['pdf.fonttype'] = 42
plt.rcParams['ps.fonttype'] = 42


def plot_heatmap(weights, path, ticks, labels):
    weights = np.array(weights).reshape([5, 5])
    data = pd.DataFrame(weights, columns=ticks, index=ticks)
    fig = plt.figure(figsize=(5, 4))
    ax = fig.add_subplot(1, 1, 1)
    ax.xaxis.tick_top()
    sns.set(font_scale=1.2)
    plt.rc('font', weight='bold')
    # sns.heatmap(data, cmap=plt.get_cmap('Greens'), annot=True, fmt='.3f', square=True,  annot_kws={'size': 12}, linewidths=0.1, linecolor='#363636')
    sns.heatmap(data, cmap=plt.get_cmap('Greens'), annot=True, fmt='.3f', square=True,  annot_kws={'size': 12}, linewidths=0.5)
    plt.ylabel('List', fontsize=17, labelpad=11, fontweight='bold')
    plt.xlabel('List', fontsize=17, labelpad=11, fontweight='bold')
    ax.xaxis.set_label_position('top')
    plt.xticks(fontsize=15, fontweight='bold')
    plt.yticks(fontsize=15, fontweight='bold')
    # plt.savefig(path, bbox_inches='tight', dpi=50, format='svg')
    plt.savefig(path, bbox_inches='tight', dpi=50, format='pdf')
    plt.close()



def plot_cmp_heatmap(weights, path, ticks, labels):
    print(np.array(weights).shape)
    # weights = np.split(np.array(weights).reshape(1, -1), [30, 10, 10, 10, 10], axis=-1)
    # print(weights)
    # exit()
    weights = [weights[0:6], weights[30:36], weights[6:12], weights[40:46], weights[12:18], weights[50:56]]
    data = pd.DataFrame(weights, index=['v1', 'h1', 'v2', 'h2', 'v3', 'h3'])
    fig = plt.figure(figsize=(5, 4))
    ax = fig.add_subplot(1, 1, 1)
    ax.xaxis.tick_top()
    # sns.set(font_scale=0.9)
    plt.rc('font', weight='bold')
    sns.heatmap(data, cmap=plt.get_cmap('Greens'), annot=True, fmt='.5f', square=True, annot_kws={'size': 7})
    plt.ylabel('List', fontsize=17, labelpad=11, fontweight='bold')
    plt.xlabel('Item', fontsize=17, labelpad=11, fontweight='bold')
    ax.xaxis.set_label_position('top')
    plt.xticks(fontsize=15, fontweight='bold')
    plt.yticks(fontsize=15, fontweight='bold')
    # plt.savefig(path, bbox_inches='tight', dpi=50, format='svg')
    plt.savefig(path, bbox_inches='tight', dpi=50, format='pdf')
    plt.close()


if __name__ == '__main__':
    n_head = 4
    list_num = 5
    list_coff = [0.2505317,0.34310493,0.12499943,0.13611199,0.14525191,0.24167705,0.3243459,0.13417646,0.14534374,0.15445688,0.26622614,0.45455417,0.08422185,0.09386458,0.10113332,0.2660228,0.44575918,0.08720304,0.0968517,0.10416317,0.26589552,0.44015017,0.08899679,0.09875541,0.10620204]
    cmp_coff = [0.013660391, 0.014081068, 0.013802459, 0.0140426, 0.014171556, 0.014307869, 0.014602082, 0.014759515, 0.014923363, 0.015093145, 0.015268286, 0.015448117, 0.015093145, 0.014923363, 0.014759515, 0.014602082, 0.014451439, 0.014307869, 0.0140426, 0.013921018, 0.0138067575, 0.013699696, 0.013599666, 0.013506448, 0.013339418, 0.0132650295, 0.01319631, 0.013132946, 0.013074613, 0.013020997, 0.014956145, 0.01503297, 0.01480233, 0.014883653, 0.014365919, 0.014307869, 0.014171556, 0.0140426, 0.013921018, 0.0138067575, 0.015448117, 0.015631882, 0.01581876, 0.015631882, 0.015448117, 0.015268286, 0.015093145, 0.014923363, 0.014759515, 0.014602082, 0.014451439, 0.014602082, 0.014759515, 0.014602082, 0.014451439, 0.014307869, 0.014171556, 0.0140426, 0.013921018, 0.0138067575, 0.013699696, 0.0138067575, 0.013921018, 0.0138067575, 0.013699696, 0.013599666, 0.013506448, 0.013419792, 0.013339418, 0.0132650295]
    ticks = ['v', 'h1', 'h2', 'h3', 'h4']
    label = 'List'
    # plot_heatmap(list_coff, './figure2/list_coff.svg', ticks, label)
    plot_heatmap(list_coff, './figure2/list_coff.pdf', ticks, label)
    # plot_cmp_heatmap(cmp_coff, './figure2/cmp_coff.svg', ticks, label)
    # plot_cmp_heatmap(cmp_coff, './figure2/cmp_coff.pdf', ticks, label)
